On the noninjectivity of Jordan's totient functions

For any positive integer $k$, let $J_{k}$ be Jordan's totient function. We show that $J_{k}$ is not injective when $k=3,4,6$.

==> anc/Jordan.wl <==
(* ::Package:: *)

ClearAll["Global`*"];

getFactors[k_,p_,bound_]:=Module[{divisors,keep},
	divisors=If[p==2,DeleteCases[Divisors[k],1],Reverse[Divisors[k]]];
	keep=Reap[AllTrue[divisors,Sow[FactorInteger[Cyclotomic[#,p]][[All,1]]][[-1]]<bound&]];
	If[keep[[1]],{p,Union[Catenate[keep[[2,1]]]]},Nothing]];

reduction[k_,boundOrSet_]:=Module[{primes,factors,
	activePrimes,activeFactors,uniqueFactors,removedPrimes},

	{primes,factors}=Transpose[If[NumberQ[boundOrSet],
		ParallelTable[getFactors[k,Prime[i],2boundOrSet],{i,PrimePi[boundOrSet]}],
		ParallelMap[getFactors[k,#,Infinity]&,boundOrSet]]];

	activePrimes=ConstantArray[True,Length[primes]];
	activeFactors=Counts[Catenate[factors]];
	uniqueFactors=Select[activeFactors,#==1&];

	While[uniqueFactors=!=<||>,
		removedPrimes=Reap[Do[If[activePrimes[[i]] && AnyTrue[factors[[i]],
			KeyExistsQ[uniqueFactors,#]&],Sow[i]],{i,Length[primes]}]][[2,1]];

		Do[If[KeyExistsQ[uniqueFactors,j] && Mod[IntegerExponent[primes[[i]]^k-1,j],k]==0,
			Print["Warning: special factors exist."];Break[]],{i,removedPrimes},{j,factors[[i]]}];

		activePrimes[[removedPrimes]]=False;
		Do[If[activeFactors[j]==1,KeyDropFrom[activeFactors,j],activeFactors[j]-=1],
			{i,removedPrimes},{j,factors[[i]]}];
		uniqueFactors=Select[activeFactors,#==1&]];

	{Pick[primes,activePrimes],Sort[Keys[activeFactors]]}];

construction[k_,primes_,factors_,exponentMatrix_,solution_]:=Module[{S,T,gap,A,B,R},
	S=Pick[primes,solution,1];
	T=Pick[primes,solution,-1];
	gap=Dot[exponentMatrix,solution];
	A=Catenate[MapThread[ConstantArray,{factors,(Abs[gap]-gap)/(2k)}]];
	B=Catenate[MapThread[ConstantArray,{factors,(Abs[gap]+gap)/(2k)}]];
	If[DisjointQ[S,B] && DisjointQ[T,A],R=Complement[Union[A,B],S,T];
		Sort[Sort/@{Join[S,A,R],Join[T,B,R]}],Nothing]];


(*Proof of Theorem 1.1 (1)*)
{primes,factors}=reduction[3,163];
exponentMatrix=ParallelTable[IntegerExponent[p^3-1,l],{l,factors},{p,primes}];

solveMod3[exponentMatrix_]:=Module[{basis},
	basis=NullSpace[exponentMatrix,Modulus->3];
	Mod[Dot[#,basis],3]&/@Tuples[{0,1,2},Length[basis]]];

solutions=solveMod3[exponentMatrix];
solutions=Select[solutions/.{2->-1},First[DeleteCases[#,0],0]==1&];
solutions=Sort[construction[3,primes,factors,exponentMatrix,#]&/@solutions]


(*Proof of Theorem 1.1 (2)*)
{primes,factors}=reduction[4,701];
exponentMatrix=ParallelTable[IntegerExponent[p^4-1,l],{l,factors},{p,primes}];

solveMod2[exponentMatrix_]:=Module[{basis},
	basis=NullSpace[exponentMatrix,Modulus->2];
	Mod[Dot[#,basis],2]&/@Tuples[{0,1},Length[basis]]];

solveMod4[exponentMatrix_,mod2Solution_]:=Module[{ones,submatrix,solutions},
	ones=Flatten[Position[mod2Solution,1]];
	If[ones==={},Return[Nothing]];
	submatrix=exponentMatrix[[All,ones]];
	solutions=Quiet[Check[LinearSolve[submatrix,Total/@submatrix/2,Modulus->2],
		Return[Nothing],LinearSolve::nosol],LinearSolve::nosol];
	solutions=Mod[solutions+#,2]&/@solveMod2[submatrix];
	solutions=Select[solutions/.{0->-1},#[[1]]==1&];
	ReplacePart[mod2Solution,Thread[ones->#]]&/@solutions];

solutions=solveMod2[exponentMatrix];
solutions=Catenate[solveMod4[exponentMatrix,#]&/@solutions];
solutions=Sort[construction[4,primes,factors,exponentMatrix,#]&/@solutions]


(*Proof of Theorem 1.1 (3)*)
{primes,factors}=reduction[6,7.4*10^6];
exponentMatrix=ParallelTable[IntegerExponent[p^6-1,l],{l,factors},{p,primes}];

basis2=NullSpace[exponentMatrix,Modulus->2];
basis3=NullSpace[exponentMatrix,Modulus->3];
nullity2=Length[basis2];
nullity3=Length[basis3];

candidates={};
SetSharedVariable[candidates];
ParallelDo[candidate=Mod[Dot[IntegerDigits[i,2,nullity2],basis2],2];
	zeros=Flatten[Position[candidate,0,1,2nullity3]];
	If[zeros==={} || MatrixRank[basis3[[All,zeros]],Modulus->3]<nullity3,
		AppendTo[candidates,i]],{i,2^nullity2-1}];
candidates==={}


(*Proof of Theorem 1.1 (4)*)
{primes,factors}=reduction[6,2.65*10^9];
{primes,factors}=reduction[6,Complement[primes,factors]];

buildIndices[factors_]:=Module[{indices,positions},
	indices=PositionIndex[Catenate[factors]];
	positions=Catenate[MapIndexed[0#1+#2[[1]]&,factors]];
	positions[[#]]&/@indices];

indices=buildIndices[ParallelMap[getFactors[6,#,Infinity][[2]]&,primes]];
{indices2,indices3,indices4,indices5}=Lookup[GroupBy[indices,Min[Length[#],5]&],{2,3,4,5}];

And@@KeyValueMap[IntegerExponent[primes[[#2]]^6-1,#1]===0#2+1&,Join[indices2,indices3,indices4]]
(Length[primes]-Length[indices2])Log[2]>
	Length[indices3]Log[4]+Length[indices4]Log[5]+Length[indices5]Log[6]

